Gauge Invariance and Finite Counterterms in Chiral Gauge Theories

We derive the finite one-loop counterterm required to restore the Ward Identities broken by the regularization scheme in chiral gauge theories. Our result is an analytic expression applicable to a wide class of regularizations satisfying a few general properties. We adopt the background field method, which ensures background gauge invariance in the quantized theory, and focus on renormalizable chiral theories with arbitrary gauge group and fermions in general representations. Our approach can be extended to theories involving scalars, such as the Standard Model, or to non-renormalizable theories, such as the SMEFT. As a concrete application, we work out the finite counterterm at one loop in the Standard Model, within dimensional regularization and the Breitenlohner-Maison-'t Hooft-Veltman prescription for $\gamma_5$.

==> anc/Parametrizations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    758806,      21598]
NotebookOptionsPosition[    757364,      21573]
NotebookOutlinePosition[    757755,      21589]
CellTagsIndexPosition[    757712,      21586]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"C0", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", " ", 
  RowBox[{"c0", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"L", ",", "a"}], "]"}], ".", 
       RowBox[{"T", "[", 
        RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"L", ",", "a"}], "]"}], ".", 
       RowBox[{"T", "[", 
        RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"R", ",", "a"}], "]"}], ".", 
       RowBox[{"T", "[", 
        RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"R", ",", "a"}], "]"}], ".", 
       RowBox[{"T", "[", 
        RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.861070688971311*^9, 3.861070753633768*^9}},
 CellLabel->
  "In[400]:=",ExpressionUUID->"1ee9dd55-eb9d-4825-bc3a-a2ba83b54f04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C1", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "c1RLL"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}]}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c1LLR", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c1LLL", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.861070122607527*^9, 3.861070146106469*^9}, {
  3.861070611566813*^9, 3.861070626134877*^9}},
 CellLabel->
  "In[345]:=",ExpressionUUID->"95ef6278-7b01-4e53-8d8f-c204fae1ee72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"c2RLL", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c2LLR", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c2LLL", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}], 
    "  "}]}]}]], "Input",
 CellChangeTimes->{{3.861070789768097*^9, 3.861070904045546*^9}},
 CellLabel->
  "In[550]:=",ExpressionUUID->"f8b56416-aa8e-45fd-a4a0-9671911174bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C3", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"c3RLL", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c3LLR", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c3LLL", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.861072920070807*^9, 3.861072952106061*^9}, {
  3.8610730109998837`*^9, 3.861073025632867*^9}},
 CellLabel->
  "In[587]:=",ExpressionUUID->"c8c7dea4-dbf7-49db-b97e-872de585f4d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"C4", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", " ", 
   RowBox[{"c4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.861073070147835*^9, 3.8610730990855494`*^9}, {
  3.8610788580887737`*^9, 3.861078878235407*^9}, {3.861078963420212*^9, 
  3.861078967910375*^9}},
 CellLabel->
  "In[605]:=",ExpressionUUID->"98125e6b-d635-4bfb-a39f-a8d95ef4665d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"C5", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", " ", 
   RowBox[{"c5", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.861079681568975*^9, 3.8610796836682787`*^9}},
 CellLabel->
  "In[604]:=",ExpressionUUID->"ebabfb26-1d74-425a-8d0b-1e7dffe38b00"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"C6", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", " ", 
   RowBox[{"c6", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8610796923915*^9, 3.861079697067175*^9}},
 CellLabel->
  "In[606]:=",ExpressionUUID->"f2457a61-bb17-40a2-8ba6-ea7b771a9ca0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C7", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"c7pLLRR", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{"c7pLLLR", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{"c7pLRRR", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}]}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c7pLRLR", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}]}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c7pLLRL", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c7LRRR", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}]}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c7LRLR", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}]}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c7LLRR", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}]}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c7LLLR", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c7LRRL", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}]}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c7LLRL", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}]}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c7LRLL", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}]}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.861079754834853*^9, 3.861079877998304*^9}, {
  3.861079909693534*^9, 3.861079937014512*^9}, {3.8610801300117083`*^9, 
  3.861080162220571*^9}, {3.861080482450601*^9, 3.8610805198781567`*^9}, {
  3.861808702417013*^9, 
  3.861808708459299*^9}},ExpressionUUID->"78b40a47-5e50-4326-b5a0-\
f59f28a8f292"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C8", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"c8pLRLR", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c8sLRLR", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c8LRLR", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c8LLRR", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c8pLRRL", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c8LLLR", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c8pLRLL", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c8sLRRL", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c8pLLRR", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c8pLLRL", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c8sLRLL", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c8pLLR", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c8pLLLL", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c8sLLRR", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c8sLLRL", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c8LRRL", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c8LLRL", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c8sLLLR", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c8sLLLL", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c8LRLL", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c8LLLL", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.861080534359606*^9, 3.861080731043974*^9}, 
   3.861808712714739*^9},ExpressionUUID->"9b7c3085-499f-46e2-a277-\
5a863513a15c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C9", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"c9pLRRR", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c9LRRR", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c9pLRLR", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c9LRLR", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c9LLRR", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c9LLLR", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c9pLLRR", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c9pLLRL", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c9LRRL", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c9LLRL", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c9pLLLR", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c9pLLLL", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c9LRLL", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"c9LLLL", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.861080746598379*^9, 3.8610808816575613`*^9}, 
   3.86180873402033*^9},ExpressionUUID->"94143f7d-cede-48ef-b419-\
ceed29af9306"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"C10", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_"}], "]"}], ":=", 
   " ", 
   RowBox[{
    RowBox[{
     RowBox[{"c10", "[", "5", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "e"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "d"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"R", ",", "a"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "b"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"R", ",", "c"}], "]"}]}], "]"}]}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"c10", "[", "14", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"c10", "[", "3", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"c10", "[", "11", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"c10", "[", "4", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"c10", "[", "10", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"c10", "[", "12", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"c10", "[", "13", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"R", ",", "a"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "b"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "d"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "e"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"R", ",", "c"}], "]"}]}], "]"}]}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"c10", "[", "16", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"R", ",", "a"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "b"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "c"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "d"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"R", ",", "e"}], "]"}]}], "]"}]}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"c10", "[", "18", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"R", ",", "a"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "b"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "d"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"R", ",", "e"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"R", ",", "c"}], "]"}]}], "]"}]}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"c10", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "a"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "d"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "b"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"R", ",", "c"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "e"}], "]"}]}], "]"}]}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"c10", "[", "15", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"c10", "[", "2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"c10", "[", "8", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "a"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "b"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "d"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "e"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"R", ",", "c"}], "]"}]}], "]"}]}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"c10", "[", "9", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"c10", "[", "17", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"c10", "[", "6", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "a"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "b"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "c"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"R", ",", "d"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"L", ",", "e"}], "]"}]}], "]"}]}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"c10", "[", "7", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.861808604066225*^9, 3.8618086512580557`*^9}},
 CellLabel->
  "In[1816]:=",ExpressionUUID->"9653db7f-12c3-43e9-833d-4c2ed285031e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C11", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_"}], "]"}], " ", ":=",
   " ", 
  RowBox[{
   RowBox[{
    RowBox[{"c11", "[", "10", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c11", "[", "7", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c11", "[", "8", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c11", "[", "6", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c11", "[", "9", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c11", "[", "2", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "e"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c11", "[", "5", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c11", "[", "4", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"R", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c11", "[", "3", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"b11", "[", "1", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "c"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "a"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "d"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "b"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"L", ",", "e"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"L", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}]}], "]"}], "-", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "e"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "c"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "b"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "a"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"R", ",", "d"}], "]"}]}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.861082394356165*^9, 3.861082401656198*^9}, {
  3.86108244605011*^9, 3.861082491900475*^9}},
 CellLabel->
  "In[763]:=",ExpressionUUID->"68b57dca-da9f-46ce-a488-c8061b0089d4"]
},
WindowSize->{808, 747},
WindowMargins->{{0, Automatic}, {44, Automatic}},
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"40d12477-8d19-4d87-a09a-4d4e38584580"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1084, 33, 52, "Input",ExpressionUUID->"1ee9dd55-eb9d-4825-bc3a-a2ba83b54f04"],
Cell[1645, 55, 4947, 147, 199, "Input",ExpressionUUID->"95ef6278-7b01-4e53-8d8f-c204fae1ee72"],
Cell[6595, 204, 7043, 209, 283, "Input",ExpressionUUID->"f8b56416-aa8e-45fd-a4a0-9671911174bb"],
Cell[13641, 415, 7083, 209, 283, "Input",ExpressionUUID->"c8c7dea4-dbf7-49db-b97e-872de585f4d5"],
Cell[20727, 626, 2634, 77, 115, "Input",ExpressionUUID->"98125e6b-d635-4bfb-a39f-a8d95ef4665d"],
Cell[23364, 705, 2534, 75, 115, "Input",ExpressionUUID->"ebabfb26-1d74-425a-8d0b-1e7dffe38b00"],
Cell[25901, 782, 2530, 75, 115, "Input",ExpressionUUID->"f2457a61-bb17-40a2-8ba6-ea7b771a9ca0"],
Cell[28434, 859, 57485, 1666, 1711, "Input",ExpressionUUID->"78b40a47-5e50-4326-b5a0-f59f28a8f292"],
Cell[85922, 2527, 59993, 1750, 1795, "Input",ExpressionUUID->"9b7c3085-499f-46e2-a277-5a863513a15c"],
Cell[145918, 4279, 34740, 1015, 1039, "Input",ExpressionUUID->"94143f7d-cede-48ef-b419-ceed29af9306"],
Cell[180661, 5296, 251807, 7001, 12127, "Input",ExpressionUUID->"9653db7f-12c3-43e9-833d-4c2ed285031e"],
Cell[432471, 12299, 324889, 9272, 16159, "Input",ExpressionUUID->"68b57dca-da9f-46ce-a488-c8061b0089d4"]
}
]
*)


